Magnetic susceptibility of QCD matter and its decomposition from the lattice

We determine the magnetic susceptibility of thermal QCD matter by means of first principles lattice simulations using staggered quarks with physical masses. A novel method is employed that only requires simulations at zero background field, thereby circumventing problems related to magnetic flux quantization. After a careful continuum limit extrapolation, diamagnetic behavior (negative susceptibility) is found at low temperatures and strong paramagnetism (positive susceptibility) at high temperatures. We revisit the decomposition of the magnetic susceptibility into spin- and orbital angular momentum-related contributions. The spin term -- related to the normalization of the photon lightcone distribution amplitude at zero temperature -- is calculated non-perturbatively and extrapolated to the continuum limit. Having access to both the full magnetic susceptibility and the spin term, we calculate the orbital angular momentum contribution for the first time. The results reveal the opposite of what might be expected based on a free fermion picture. We provide a simple parametrization of the temperature- and magnetic field-dependence of the QCD equation of state that can be used in phenomenological studies.

==> anc/param_EoS.py <==
#!/usr/bin/python

###################################################################################
# Parameterization of the QCD equation of state                                   #
# at nonzero temperature and background magnetic fields                           #
# based on the paper [arxiv:2004.08778]                                           #
#  `Magnetic susceptibility of QCD matter and its decomposition from the lattice' #
#                                                                                 #
# Contact: Gergely Endrodi                                                        #
#  endrodi@physik.uni-bielefeld.de                                                #
#                                                                                 #
#  16. June 2020                                                                  #
###################################################################################

import math
import matplotlib.pyplot as plt
import scipy.integrate as integrate
import numpy as np

# Parameterization of the interaction measure at B=0
#  from arXiv:1309.5258
#  T in units of GeV
def I0_T4(T):
	t = T/0.2
	h0 = 0.1396
	h1 = -0.1800
	h2 = 0.0350
	f0 = 1.05
	f1 = 6.39
	f2 = -4.72
	k1 = -0.92
	k2 = 0.57
	return np.exp(-h1/t-h2/t**2)*(h0+f0*(np.tanh(f1*t+f2)+1.)/(1.+k1*t+k2*t**2))

# Parameterization of the magnetic susceptibility
#  from this work
#  T in units of GeV
def chi(T):
	b1 = 1./4./math.pi/math.pi*2./3.
	h3 = 0.1544
	g0 = 23.99
	g1 = -2.085
	g2 = 0.1290
	g3 = 21.35
	g4 = -6.201
	g5 = 0.5766
	q0 = 0.1497
	return 2.*b1*np.log(T/q0)*np.exp(-h3/T)*(1.+g0/T+g1/T**2+g2/T**3)/(1.+g3/T+g4/T**2+g5/T**3)

# magnetic permeability
def perme(T):
	e2 = 4.*math.pi/137.
	return 1./(1-e2*chi(T))

# The O(B^2) contribution to the equation of state is dominant up to 
#  B / ( pi * T )^2 < 1
# Beyond this value results are not shown
maxBT2 = math.pi*math.pi

# The observables are normalized by the corresponding powers of T
#  with T always understood in units of GeV and B in units of GeV^2

# pressure at B=0
def p0_T4(T):
	I0_T5 = lambda t: I0_T4(t)/t
	result, error = integrate.quad(I0_T5, 0, T)
	return result

# longitudinal pressure
def pz_T4(T,B):
	if B/T**2 <= maxBT2 :
		return p0_T4(T) + chi(T)/2.*B**2/T**4
	else:
		return -1.e30

# magnetization
def M_T2(T,B):
	return chi(T)*B/T**2

# transversal pressure, 'Phi scheme'
def pxy_PHI_T4(T,B):
	return pz_T4(T,B) - M_T2(T,B)*B/T**2

# entropy density
def s_T3(T,B):
	eps = 0.001
	return ( pz_T4(T+eps,B)*(T+eps)**4 - pz_T4(T,B)*T**4 ) / eps / T**3

# energy density
def e_T4(T,B):
	return s_T3(T,B)-pz_T4(T,B)

# interaction measure, 'B scheme'
def I_B_T4(T,B):
	return e_T4(T,B) - 3.*pz_T4(T,B)

# interaction measure, 'Phi scheme'
def I_PHI_T4(T,B):
	return e_T4(T,B) - 3.*pz_T4(T,B) + 2.*M_T2(T,B) * B/T**2

# pressure over energy density
def pe(T,B):
	return pz_T4(T,B) / e_T4(T,B)

# Plotting examples
Bvals	= [0.0, 0.1, 0.2, 0.3, 0.4]
Tmin0   = 0.05
Tmax    = 0.4

def my_plot(ax,tit,ylab):
	ax.legend()
	ax.set_title(tit)
	ax.set_xlabel("$T\; ({\\rm GeV})$")
	ax.set_ylabel(ylab)
	ax.set_xlim(Tmin0,Tmax)
	ax.grid(True)

fig0, ax0 = plt.subplots()
Tvals = np.linspace(Tmin0, Tmax, 100)
yvals = [perme(T) for T in Tvals]
ax0.plot(Tvals, yvals, label='parameterization')
my_plot(ax0, "permeability", "$\mu/\mu_0$")

fig1, ax1 = plt.subplots()
fig2, ax2 = plt.subplots()
fig3, ax3 = plt.subplots()
fig4, ax4 = plt.subplots()
fig5, ax5 = plt.subplots()
fig6, ax6 = plt.subplots()
fig7, ax7 = plt.subplots()

for B in Bvals:
	lab = r"$%.1f=eB/{\rm GeV}^2$"%B if (B==0) else r"$%.1f$"%B
	Tmin  = Tmin0 if (B/Tmin0**2<maxBT2) else math.sqrt(B/maxBT2)+.001
	Tvals = np.linspace(Tmin, Tmax, 100)
	yvals = [pz_T4(T,B) for T in Tvals]
	ax1.plot(Tvals, yvals, label=lab)
	yvals = [s_T3(T,B) for T in Tvals]
	ax2.plot(Tvals, yvals, label=lab)
	yvals = [e_T4(T,B) for T in Tvals]
	ax3.plot(Tvals, yvals, label=lab)
	yvals = [pxy_PHI_T4(T,B) for T in Tvals]
	ax4.plot(Tvals, yvals, label=lab)
	yvals = [I_B_T4(T,B) for T in Tvals]
	ax5.plot(Tvals, yvals, label=lab)
	yvals = [I_PHI_T4(T,B) for T in Tvals]
	ax6.plot(Tvals, yvals, label=lab)
	yvals = [pe(T,B) for T in Tvals]
	ax7.plot(Tvals, yvals, label=lab)

my_plot(ax1, "longitudinal pressure", "$p_3/T^4$")
my_plot(ax2, "entropy density", "$s/T^3$")
my_plot(ax3, "energy density", "$\epsilon/T^4$")
my_plot(ax4, "$\Phi$-scheme transversal pressure", "$p_{1,2}^{(\Phi)}/T^4$")
my_plot(ax5, "$B$-scheme interaction measure", "$I^{(B)}/T^4$")
my_plot(ax6, "$\Phi$-scheme interaction measure", "$I^{(\Phi)}/T^4$")
my_plot(ax7, "pressure over energy density", "$p / \epsilon$")

plt.show()

